Detecting Parkinson's Disease From an Online Speech-task

In this paper, we envision a web-based framework that can help anyone, anywhere around the world record a short speech task, and analyze the recorded data to screen for Parkinson's disease (PD). We collected data from 726 unique participants (262 PD, 38% female; 464 non-PD, 65% female; average age: 61) -- from all over the US and beyond. A small portion of the data was collected in a lab setting to compare quality. The participants were instructed to utter a popular pangram containing all the letters in the English alphabet "the quick brown fox jumps over the lazy dog..". We extracted both standard acoustic features (Mel Frequency Cepstral Coefficients (MFCC), jitter and shimmer variants) and deep learning based features from the speech data. Using these features, we trained several machine learning algorithms. We achieved 0.75 AUC (Area Under The Curve) performance on determining presence of self-reported Parkinson's disease by modeling the standard acoustic features through the XGBoost -- a gradient-boosted decision tree model. Further analysis reveal that the widely used MFCC features and a subset of previously validated dysphonia features designed for detecting Parkinson's from verbal phonation task (pronouncing 'ahh') contains the most distinct information. Our model performed equally well on data collected in controlled lab environment as well as 'in the wild' across different gender and age groups. Using this tool, we can collect data from almost anyone anywhere with a video/audio enabled device, contributing to equity and access in neurological care.

==> SHAP/PARKAnalysis.ipynb <==
{
  "cells": [
    {
      "cell_type": "code",
      "metadata": {
        "id": "itOvjjstdeuO",
        "colab_type": "code",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 180
        },
        "outputId": "c9aeaaa8-838d-4bf4-dcf4-a710154167e9"
      },
      "source": [
        "import os\n",
        "import pandas as pd\n",
        "import seaborn as sns\n",
        "import matplotlib\n",
        "import matplotlib.pyplot as plt\n",
        "import xgboost as xgb\n",
        "import numpy as np\n",
        "import shap\n",
        "from tqdm import tqdm\n",
        "from sklearn.model_selection import LeaveOneOut\n",
        "from sklearn.metrics import roc_curve, auc, f1_score, roc_auc_score, accuracy_score\n",
        "import lightgbm as lgbm\n",
        "from imblearn.over_sampling import SMOTE, SVMSMOTE\n",
        "import random\n",
        "\n",
        "PARK_DATA_PATH = './exports'\n",
        "%matplotlib inline\n"
      ],
      "execution_count": 1,
      "outputs": []
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {},
      "outputs": [],
      "source": [
        "SEED = 42398\n",
        "\n",
        "np.random.seed(SEED)\n",
        "random.seed(SEED)"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "HuHm5fxwdeuT",
        "colab_type": "code",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 191
        },
        "outputId": "b0eaa3ac-a31a-4d98-cd31-a9b7c3675369"
      },
      "source": [
        "survey = pd.read_csv('survey_latest.csv')\n",
        "survey = survey.rename(columns={\"id\": \"fileID\"})\n",
        "survey.head()"
      ],
      "execution_count": 3,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "                       fileID                   email  gender   age  \\\n",
              "0  2020-06-27T16-09-18-371Z17  srishtiraj12@gmail.com  female  25.0   \n",
              "1  2020-06-25T05-37-40-785Z52                     NaN    male  89.0   \n",
              "2   2020-06-16T16-38-56-595Z6  jaspreet1597@gmail.com  female  22.0   \n",
              "3  2020-05-31T21-23-46-040Z66                     NaN  female  67.0   \n",
              "4  2020-05-28T23-18-14-039Z54        kc2vrd@gmail.com    male  59.0   \n",
              "\n",
              "         country english-first-language previous-video-calling  \\\n",
              "0          India                    yes                    yes   \n",
              "1      Australia                    yes                    yes   \n",
              "2  United States                     no                    yes   \n",
              "3  United States                    yes                    yes   \n",
              "4  United States                    yes                    yes   \n",
              "\n",
              "  previous-automated-analysis diagnosed year-of-diagnosis  ...  \\\n",
              "0                          no        no               NaN  ...   \n",
              "1                          no       yes              2019  ...   \n",
              "2                          no        no               NaN  ...   \n",
              "3                          no       yes              2005  ...   \n",
              "4                          no       yes              2015  ...   \n",
              "\n",
              "  understood-instructions  use-in-future    no-problems videos-helpful  \\\n",
              "0           stronglyAgree  stronglyAgree  stronglyAgree  stronglyAgree   \n",
              "1                   agree          agree       disagree          agree   \n",
              "2           stronglyAgree  stronglyAgree  stronglyAgree  stronglyAgree   \n",
              "3           stronglyAgree  stronglyAgree          agree  stronglyAgree   \n",
              "4           stronglyAgree          agree  stronglyAgree  stronglyAgree   \n",
              "\n",
              "  prior-task-knowledge likes dislikes  \\\n",
              "0             disagree   NaN      NaN   \n",
              "1                agree   NaN      NaN   \n",
              "2             disagree   NaN      NaN   \n",
              "3        stronglyAgree   NaN      NaN   \n",
              "4        stronglyAgree   NaN      NaN   \n",
              "\n",
              "                                           strengths improvements repeat  \n",
              "0  its easy and efficient layout was quite helpfu...          NaN     no  \n",
              "1                  I would like to know how I rated.          NaN     no  \n",
              "2  I like the website design, it was very easy an...          NaN     no  \n",
              "3  The tasks were very clear, you were given time...          NaN     no  \n",
              "4      didn't have to leave the house to participate          NaN     no  \n",
              "\n",
              "[5 rows x 31 columns]"
            ],
            "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>fileID</th>\n      <th>email</th>\n      <th>gender</th>\n      <th>age</th>\n      <th>country</th>\n      <th>english-first-language</th>\n      <th>previous-video-calling</th>\n      <th>previous-automated-analysis</th>\n      <th>diagnosed</th>\n      <th>year-of-diagnosis</th>\n      <th>...</th>\n      <th>understood-instructions</th>\n      <th>use-in-future</th>\n      <th>no-problems</th>\n      <th>videos-helpful</th>\n      <th>prior-task-knowledge</th>\n      <th>likes</th>\n      <th>dislikes</th>\n      <th>strengths</th>\n      <th>improvements</th>\n      <th>repeat</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <td>0</td>\n      <td>2020-06-27T16-09-18-371Z17</td>\n      <td>srishtiraj12@gmail.com</td>\n      <td>female</td>\n      <td>25.0</td>\n      <td>India</td>\n      <td>yes</td>\n      <td>yes</td>\n      <td>no</td>\n      <td>no</td>\n      <td>NaN</td>\n      <td>...</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>disagree</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>its easy and efficient layout was quite helpfu...</td>\n      <td>NaN</td>\n      <td>no</td>\n    </tr>\n    <tr>\n      <td>1</td>\n      <td>2020-06-25T05-37-40-785Z52</td>\n      <td>NaN</td>\n      <td>male</td>\n      <td>89.0</td>\n      <td>Australia</td>\n      <td>yes</td>\n      <td>yes</td>\n      <td>no</td>\n      <td>yes</td>\n      <td>2019</td>\n      <td>...</td>\n      <td>agree</td>\n      <td>agree</td>\n      <td>disagree</td>\n      <td>agree</td>\n      <td>agree</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>I would like to know how I rated.</td>\n      <td>NaN</td>\n      <td>no</td>\n    </tr>\n    <tr>\n      <td>2</td>\n      <td>2020-06-16T16-38-56-595Z6</td>\n      <td>jaspreet1597@gmail.com</td>\n      <td>female</td>\n      <td>22.0</td>\n      <td>United States</td>\n      <td>no</td>\n      <td>yes</td>\n      <td>no</td>\n      <td>no</td>\n      <td>NaN</td>\n      <td>...</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>disagree</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>I like the website design, it was very easy an...</td>\n      <td>NaN</td>\n      <td>no</td>\n    </tr>\n    <tr>\n      <td>3</td>\n      <td>2020-05-31T21-23-46-040Z66</td>\n      <td>NaN</td>\n      <td>female</td>\n      <td>67.0</td>\n      <td>United States</td>\n      <td>yes</td>\n      <td>yes</td>\n      <td>no</td>\n      <td>yes</td>\n      <td>2005</td>\n      <td>...</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>agree</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>The tasks were very clear, you were given time...</td>\n      <td>NaN</td>\n      <td>no</td>\n    </tr>\n    <tr>\n      <td>4</td>\n      <td>2020-05-28T23-18-14-039Z54</td>\n      <td>kc2vrd@gmail.com</td>\n      <td>male</td>\n      <td>59.0</td>\n      <td>United States</td>\n      <td>yes</td>\n      <td>yes</td>\n      <td>no</td>\n      <td>yes</td>\n      <td>2015</td>\n      <td>...</td>\n      <td>stronglyAgree</td>\n      <td>agree</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>didn't have to leave the house to participate</td>\n      <td>NaN</td>\n      <td>no</td>\n    </tr>\n  </tbody>\n</table>\n<p>5 rows × 31 columns</p>\n</div>"
          },
          "metadata": {},
          "execution_count": 3
        }
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {},
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "                       fileID       f0m       f0j      f0jr      ashr  \\\n",
              "0  2017-08-18T14-59-52-530Z49 -0.015835  0.466943  0.875847  1.225285   \n",
              "1  2017-08-18T15-24-14-004Z53 -0.731817 -0.629661 -0.501102  0.698558   \n",
              "2  2017-08-22T02-01-21-948Z87  2.020570 -0.048985  1.313108 -0.302426   \n",
              "3  2017-09-22T18-38-44-872Z33  1.108304 -0.776772  0.088942 -0.851917   \n",
              "4  2017-09-28T14-17-07-280Z18  0.855183  0.766868  0.767567 -0.669065   \n",
              "\n",
              "      cepm0     cepm1     cepm2     cepm3     cepm4  ...  relbandpower3  \\\n",
              "0  0.170057 -0.288160 -0.792688 -0.279520  0.965751  ...       0.545367   \n",
              "1  0.492770  0.716622 -0.495151  1.343956 -0.688948  ...       0.490960   \n",
              "2  0.229702 -0.204992 -0.949751  0.894819  0.036164  ...       1.178542   \n",
              "3 -0.409584 -0.351290  0.448398 -0.846547  0.795356  ...      -0.151484   \n",
              "4 -0.254265 -0.167467  0.442004 -0.467342  0.489033  ...       0.141626   \n",
              "\n",
              "      f0std  meanF0Hz  stdevF0Hz       HNR  localabsoluteJitter  ddpJitter  \\\n",
              "0  0.287669  0.129776  -0.478062  0.321177            -0.552437  -0.460989   \n",
              "1 -0.466770 -0.114590   1.158259 -0.284127            -0.142941  -0.222074   \n",
              "2 -0.369418  1.348527  -0.595546 -0.167789            -0.253662   0.675451   \n",
              "3 -0.358133  1.286718  -1.066627  0.280646            -1.038789  -0.610898   \n",
              "4  0.461507  1.112552  -0.044869 -0.764459             0.129300   1.355003   \n",
              "\n",
              "   apq11Shimmer  ddaShimmer  PD  \n",
              "0     -0.008952   -0.157510   1  \n",
              "1      0.731128    0.965254   0  \n",
              "2     -0.051229    0.428214   1  \n",
              "3     -0.178564   -0.226887   1  \n",
              "4      0.116886    1.113822   1  \n",
              "\n",
              "[5 rows x 47 columns]"
            ],
            "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>fileID</th>\n      <th>f0m</th>\n      <th>f0j</th>\n      <th>f0jr</th>\n      <th>ashr</th>\n      <th>cepm0</th>\n      <th>cepm1</th>\n      <th>cepm2</th>\n      <th>cepm3</th>\n      <th>cepm4</th>\n      <th>...</th>\n      <th>relbandpower3</th>\n      <th>f0std</th>\n      <th>meanF0Hz</th>\n      <th>stdevF0Hz</th>\n      <th>HNR</th>\n      <th>localabsoluteJitter</th>\n      <th>ddpJitter</th>\n      <th>apq11Shimmer</th>\n      <th>ddaShimmer</th>\n      <th>PD</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <td>0</td>\n      <td>2017-08-18T14-59-52-530Z49</td>\n      <td>-0.015835</td>\n      <td>0.466943</td>\n      <td>0.875847</td>\n      <td>1.225285</td>\n      <td>0.170057</td>\n      <td>-0.288160</td>\n      <td>-0.792688</td>\n      <td>-0.279520</td>\n      <td>0.965751</td>\n      <td>...</td>\n      <td>0.545367</td>\n      <td>0.287669</td>\n      <td>0.129776</td>\n      <td>-0.478062</td>\n      <td>0.321177</td>\n      <td>-0.552437</td>\n      <td>-0.460989</td>\n      <td>-0.008952</td>\n      <td>-0.157510</td>\n      <td>1</td>\n    </tr>\n    <tr>\n      <td>1</td>\n      <td>2017-08-18T15-24-14-004Z53</td>\n      <td>-0.731817</td>\n      <td>-0.629661</td>\n      <td>-0.501102</td>\n      <td>0.698558</td>\n      <td>0.492770</td>\n      <td>0.716622</td>\n      <td>-0.495151</td>\n      <td>1.343956</td>\n      <td>-0.688948</td>\n      <td>...</td>\n      <td>0.490960</td>\n      <td>-0.466770</td>\n      <td>-0.114590</td>\n      <td>1.158259</td>\n      <td>-0.284127</td>\n      <td>-0.142941</td>\n      <td>-0.222074</td>\n      <td>0.731128</td>\n      <td>0.965254</td>\n      <td>0</td>\n    </tr>\n    <tr>\n      <td>2</td>\n      <td>2017-08-22T02-01-21-948Z87</td>\n      <td>2.020570</td>\n      <td>-0.048985</td>\n      <td>1.313108</td>\n      <td>-0.302426</td>\n      <td>0.229702</td>\n      <td>-0.204992</td>\n      <td>-0.949751</td>\n      <td>0.894819</td>\n      <td>0.036164</td>\n      <td>...</td>\n      <td>1.178542</td>\n      <td>-0.369418</td>\n      <td>1.348527</td>\n      <td>-0.595546</td>\n      <td>-0.167789</td>\n      <td>-0.253662</td>\n      <td>0.675451</td>\n      <td>-0.051229</td>\n      <td>0.428214</td>\n      <td>1</td>\n    </tr>\n    <tr>\n      <td>3</td>\n      <td>2017-09-22T18-38-44-872Z33</td>\n      <td>1.108304</td>\n      <td>-0.776772</td>\n      <td>0.088942</td>\n      <td>-0.851917</td>\n      <td>-0.409584</td>\n      <td>-0.351290</td>\n      <td>0.448398</td>\n      <td>-0.846547</td>\n      <td>0.795356</td>\n      <td>...</td>\n      <td>-0.151484</td>\n      <td>-0.358133</td>\n      <td>1.286718</td>\n      <td>-1.066627</td>\n      <td>0.280646</td>\n      <td>-1.038789</td>\n      <td>-0.610898</td>\n      <td>-0.178564</td>\n      <td>-0.226887</td>\n      <td>1</td>\n    </tr>\n    <tr>\n      <td>4</td>\n      <td>2017-09-28T14-17-07-280Z18</td>\n      <td>0.855183</td>\n      <td>0.766868</td>\n      <td>0.767567</td>\n      <td>-0.669065</td>\n      <td>-0.254265</td>\n      <td>-0.167467</td>\n      <td>0.442004</td>\n      <td>-0.467342</td>\n      <td>0.489033</td>\n      <td>...</td>\n      <td>0.141626</td>\n      <td>0.461507</td>\n      <td>1.112552</td>\n      <td>-0.044869</td>\n      <td>-0.764459</td>\n      <td>0.129300</td>\n      <td>1.355003</td>\n      <td>0.116886</td>\n      <td>1.113822</td>\n      <td>1</td>\n    </tr>\n  </tbody>\n</table>\n<p>5 rows × 47 columns</p>\n</div>"
          },
          "metadata": {},
          "execution_count": 4
        }
      ],
      "source": [
        "data = pd.read_csv(\"./exports/MAX-PRAAT.csv\")\n",
        "data.head()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 5,
      "metadata": {},
      "outputs": [],
      "source": [
        "INDEX = \"fileID\"\n",
        "LABEL = \"PD\"\n",
        "DATA_COLUMNS = data.columns.to_list()\n",
        "DATA_COLUMNS = list(filter(lambda column: column not in [INDEX, LABEL], DATA_COLUMNS))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "metadata": {},
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "                       fileID       f0m       f0j      f0jr      ashr  \\\n",
              "0  2017-08-18T14-59-52-530Z49 -0.015835  0.466943  0.875847  1.225285   \n",
              "1  2017-08-18T15-24-14-004Z53 -0.731817 -0.629661 -0.501102  0.698558   \n",
              "2  2017-08-22T02-01-21-948Z87  2.020570 -0.048985  1.313108 -0.302426   \n",
              "3  2017-09-22T18-38-44-872Z33  1.108304 -0.776772  0.088942 -0.851917   \n",
              "4  2017-09-28T14-17-07-280Z18  0.855183  0.766868  0.767567 -0.669065   \n",
              "\n",
              "      cepm0     cepm1     cepm2     cepm3     cepm4  ...  \\\n",
              "0  0.170057 -0.288160 -0.792688 -0.279520  0.965751  ...   \n",
              "1  0.492770  0.716622 -0.495151  1.343956 -0.688948  ...   \n",
              "2  0.229702 -0.204992 -0.949751  0.894819  0.036164  ...   \n",
              "3 -0.409584 -0.351290  0.448398 -0.846547  0.795356  ...   \n",
              "4 -0.254265 -0.167467  0.442004 -0.467342  0.489033  ...   \n",
              "\n",
              "   understood-instructions  use-in-future  no-problems  videos-helpful  \\\n",
              "0            stronglyAgree  stronglyAgree      neither   stronglyAgree   \n",
              "1                  neither          agree      neither           agree   \n",
              "2            stronglyAgree          agree        agree           agree   \n",
              "3                    agree  stronglyAgree        agree   stronglyAgree   \n",
              "4            stronglyAgree  stronglyAgree        agree   stronglyAgree   \n",
              "\n",
              "   prior-task-knowledge                                              likes  \\\n",
              "0         stronglyAgree                                                NaN   \n",
              "1                 agree                                                NaN   \n",
              "2                 agree  It's fun to watch myself though I didn't get m...   \n",
              "3                 agree                         easy to use AND UNDERSTAND   \n",
              "4                 agree                    easy to use, immediate feedback   \n",
              "\n",
              "                                        dislikes  \\\n",
              "0                                            NaN   \n",
              "1                                            NaN   \n",
              "2  Figuring out the correct angles for my hands.   \n",
              "3                                        nothing   \n",
              "4                                    using a mac   \n",
              "\n",
              "                                           strengths  \\\n",
              "0                                                NaN   \n",
              "1                                                NaN   \n",
              "2  The tasks were easy to do, and I wonder how ch...   \n",
              "3  could do at my own pace at home and without ha...   \n",
              "4                                                NaN   \n",
              "\n",
              "                                        improvements  repeat  \n",
              "0                                                NaN     NaN  \n",
              "1                                                NaN     NaN  \n",
              "2  I'm not sure of suggestions yet. Maybe some fe...     NaN  \n",
              "3  how to understand and use the computer technol...     NaN  \n",
              "4  screen shots should include stop recording, no...     NaN  \n",
              "\n",
              "[5 rows x 77 columns]"
            ],
            "text/html": "<div>\n<style scoped>\n    .dataframe tbody tr th:only-of-type {\n        vertical-align: middle;\n    }\n\n    .dataframe tbody tr th {\n        vertical-align: top;\n    }\n\n    .dataframe thead th {\n        text-align: right;\n    }\n</style>\n<table border=\"1\" class=\"dataframe\">\n  <thead>\n    <tr style=\"text-align: right;\">\n      <th></th>\n      <th>fileID</th>\n      <th>f0m</th>\n      <th>f0j</th>\n      <th>f0jr</th>\n      <th>ashr</th>\n      <th>cepm0</th>\n      <th>cepm1</th>\n      <th>cepm2</th>\n      <th>cepm3</th>\n      <th>cepm4</th>\n      <th>...</th>\n      <th>understood-instructions</th>\n      <th>use-in-future</th>\n      <th>no-problems</th>\n      <th>videos-helpful</th>\n      <th>prior-task-knowledge</th>\n      <th>likes</th>\n      <th>dislikes</th>\n      <th>strengths</th>\n      <th>improvements</th>\n      <th>repeat</th>\n    </tr>\n  </thead>\n  <tbody>\n    <tr>\n      <td>0</td>\n      <td>2017-08-18T14-59-52-530Z49</td>\n      <td>-0.015835</td>\n      <td>0.466943</td>\n      <td>0.875847</td>\n      <td>1.225285</td>\n      <td>0.170057</td>\n      <td>-0.288160</td>\n      <td>-0.792688</td>\n      <td>-0.279520</td>\n      <td>0.965751</td>\n      <td>...</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>neither</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <td>1</td>\n      <td>2017-08-18T15-24-14-004Z53</td>\n      <td>-0.731817</td>\n      <td>-0.629661</td>\n      <td>-0.501102</td>\n      <td>0.698558</td>\n      <td>0.492770</td>\n      <td>0.716622</td>\n      <td>-0.495151</td>\n      <td>1.343956</td>\n      <td>-0.688948</td>\n      <td>...</td>\n      <td>neither</td>\n      <td>agree</td>\n      <td>neither</td>\n      <td>agree</td>\n      <td>agree</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>NaN</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <td>2</td>\n      <td>2017-08-22T02-01-21-948Z87</td>\n      <td>2.020570</td>\n      <td>-0.048985</td>\n      <td>1.313108</td>\n      <td>-0.302426</td>\n      <td>0.229702</td>\n      <td>-0.204992</td>\n      <td>-0.949751</td>\n      <td>0.894819</td>\n      <td>0.036164</td>\n      <td>...</td>\n      <td>stronglyAgree</td>\n      <td>agree</td>\n      <td>agree</td>\n      <td>agree</td>\n      <td>agree</td>\n      <td>It's fun to watch myself though I didn't get m...</td>\n      <td>Figuring out the correct angles for my hands.</td>\n      <td>The tasks were easy to do, and I wonder how ch...</td>\n      <td>I'm not sure of suggestions yet. Maybe some fe...</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <td>3</td>\n      <td>2017-09-22T18-38-44-872Z33</td>\n      <td>1.108304</td>\n      <td>-0.776772</td>\n      <td>0.088942</td>\n      <td>-0.851917</td>\n      <td>-0.409584</td>\n      <td>-0.351290</td>\n      <td>0.448398</td>\n      <td>-0.846547</td>\n      <td>0.795356</td>\n      <td>...</td>\n      <td>agree</td>\n      <td>stronglyAgree</td>\n      <td>agree</td>\n      <td>stronglyAgree</td>\n      <td>agree</td>\n      <td>easy to use AND UNDERSTAND</td>\n      <td>nothing</td>\n      <td>could do at my own pace at home and without ha...</td>\n      <td>how to understand and use the computer technol...</td>\n      <td>NaN</td>\n    </tr>\n    <tr>\n      <td>4</td>\n      <td>2017-09-28T14-17-07-280Z18</td>\n      <td>0.855183</td>\n      <td>0.766868</td>\n      <td>0.767567</td>\n      <td>-0.669065</td>\n      <td>-0.254265</td>\n      <td>-0.167467</td>\n      <td>0.442004</td>\n      <td>-0.467342</td>\n      <td>0.489033</td>\n      <td>...</td>\n      <td>stronglyAgree</td>\n      <td>stronglyAgree</td>\n      <td>agree</td>\n      <td>stronglyAgree</td>\n      <td>agree</td>\n      <td>easy to use, immediate feedback</td>\n      <td>using a mac</td>\n      <td>NaN</td>\n      <td>screen shots should include stop recording, no...</td>\n      <td>NaN</td>\n    </tr>\n  </tbody>\n</table>\n<p>5 rows × 77 columns</p>\n</div>"
          },
          "metadata": {},
          "execution_count": 6
        }
      ],
      "source": [
        "data = pd.merge(data, survey, on=INDEX, how=\"inner\")\n",
        "data.head()"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 7,
      "metadata": {},
      "outputs": [],
      "source": [
        "data = data[data[\"repeat\"] != \"yes\"]\n",
        "\n",
        "lab = data[data[\"fileID\"].str.contains(\"NIH\")]\n",
        "wild = data[~data[\"fileID\"].str.contains(\"NIH\")]"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 8,
      "metadata": {},
      "outputs": [],
      "source": [
        "targets = data[LABEL]\n",
        "\n",
        "data = data[DATA_COLUMNS]\n",
        "lab = lab[DATA_COLUMNS]\n",
        "wild = wild[DATA_COLUMNS]"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 9,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Variable f0m: Ttest_indResult(statistic=2.410343610341521, pvalue=0.016185786344197733)\nVariable f0j: Ttest_indResult(statistic=5.039219680664693, pvalue=5.9100555430631e-07)\nVariable f0jr: Ttest_indResult(statistic=5.842865348910786, pvalue=7.754645983991762e-09)\nVariable ashr: Ttest_indResult(statistic=-4.3430971635186095, pvalue=1.6053384408287977e-05)\nVariable cepm0: Ttest_indResult(statistic=-6.9409040500470685, pvalue=8.666143185528109e-12)\nVariable cepm1: Ttest_indResult(statistic=5.527547269627043, pvalue=4.534915744454889e-08)\nVariable cepm2: Ttest_indResult(statistic=3.6420355436298597, pvalue=0.0002897812024245347)\nVariable cepm3: Ttest_indResult(statistic=-11.211508051808991, pvalue=5.189224409776068e-27)\nVariable cepm4: Ttest_indResult(statistic=0.5784759566388351, pvalue=0.5631227225145903)\nVariable cepm5: Ttest_indResult(statistic=0.37982885950163076, pvalue=0.7041838480837249)\nVariable cepm6: Ttest_indResult(statistic=-0.6873913378422629, pvalue=0.49205628868683515)\nVariable cepm7: Ttest_indResult(statistic=-1.8345119687553393, pvalue=0.06698821915495537)\nVariable cepm8: Ttest_indResult(statistic=-6.246087915975308, pvalue=7.174345476916104e-10)\nVariable cepm9: Ttest_indResult(statistic=-12.333671906331661, pvalue=7.357736816008585e-32)\nVariable cepm10: Ttest_indResult(statistic=-1.8187628468358432, pvalue=0.06936062219456461)\nVariable cepm11: Ttest_indResult(statistic=0.5101581407913424, pvalue=0.6100961638426098)\nVariable cepm12: Ttest_indResult(statistic=0.9828520160909737, pvalue=0.32600859934273574)\nVariable cepj0: Ttest_indResult(statistic=-6.452544729960379, pvalue=2.0126369150104946e-10)\nVariable cepj1: Ttest_indResult(statistic=-10.664761260405058, pvalue=9.165268028941625e-25)\nVariable cepj2: Ttest_indResult(statistic=-8.721703418448172, pvalue=1.865373207465236e-17)\nVariable cepj3: Ttest_indResult(statistic=-10.468580245468369, pvalue=5.610218439171161e-24)\nVariable cepj4: Ttest_indResult(statistic=-11.27528421017024, pvalue=2.8049121918165254e-27)\nVariable cepj5: Ttest_indResult(statistic=-11.576218834086367, pvalue=1.4902820905806354e-28)\nVariable cepj6: Ttest_indResult(statistic=-10.9653276117963, pvalue=5.452473522128336e-26)\nVariable cepj7: Ttest_indResult(statistic=-10.750006585350182, pvalue=4.140045413425263e-25)\nVariable cepj8: Ttest_indResult(statistic=-11.790016095339787, pvalue=1.7946837550581885e-29)\nVariable cepj9: Ttest_indResult(statistic=-11.370201403605698, pvalue=1.1177691716845328e-27)\nVariable cepj10: Ttest_indResult(statistic=-8.739438758246955, pvalue=1.6186336714010528e-17)\nVariable cepj11: Ttest_indResult(statistic=-11.893552985104874, pvalue=6.379492658641298e-30)\nVariable cepj12: Ttest_indResult(statistic=-9.389052282356202, pvalue=7.683211294305878e-20)\nVariable Hnorm: Ttest_indResult(statistic=2.3299948736377494, pvalue=0.02008039561552944)\nVariable DFA: Ttest_indResult(statistic=5.200928525985336, pvalue=2.5836248588410515e-07)\nVariable ppe: Ttest_indResult(statistic=3.9239211767913207, pvalue=9.542064025530531e-05)\nVariable relbandpower0: Ttest_indResult(statistic=1.4055889192420112, pvalue=0.16027520048439883)\nVariable relbandpower1: Ttest_indResult(statistic=1.0062048670758743, pvalue=0.31465319575483397)\nVariable relbandpower2: Ttest_indResult(statistic=-5.573387380922187, pvalue=3.526479285375569e-08)\nVariable relbandpower3: Ttest_indResult(statistic=-13.336654321648615, pvalue=1.931675314867294e-36)\nVariable f0std: Ttest_indResult(statistic=1.5021265058872137, pvalue=0.1335004514908089)\nVariable meanF0Hz: Ttest_indResult(statistic=-0.7290519555497346, pvalue=0.46620565098677647)\nVariable stdevF0Hz: Ttest_indResult(statistic=-1.8342281164474346, pvalue=0.06703037780625454)\nVariable HNR: Ttest_indResult(statistic=-5.684760944207309, pvalue=1.8998765336482718e-08)\nVariable localabsoluteJitter: Ttest_indResult(statistic=1.443821338401238, pvalue=0.14922180363997)\nVariable ddpJitter: Ttest_indResult(statistic=4.670002807389528, pvalue=3.5901307624872186e-06)\nVariable apq11Shimmer: Ttest_indResult(statistic=13.636526852376136, pvalue=7.492092503949034e-38)\nVariable ddaShimmer: Ttest_indResult(statistic=10.61658571623941, pvalue=1.4332855148047553e-24)\n"
          ]
        }
      ],
      "source": [
        "from scipy import stats\n",
        "\n",
        "for column in DATA_COLUMNS:\n",
        "    # Apply t-test on every column\n",
        "    result = stats.ttest_ind(lab[column], wild[column])\n",
        "    print(\"Variable {}: {}\".format(column, result))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 10,
      "metadata": {},
      "outputs": [],
      "source": [
        "top_feature_list = ['cepj5', 'cepm8', 'Hnorm', 'cepm4', 'cepj0', 'relbandpower1', 'cepm5', 'ppe', 'cepj3', 'cepm7', 'ashr', 'HNR']"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 11,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "100%|██████████| 726/726 [00:49<00:00, 14.57it/s]\n",
            "  0%|          | 2/726 [00:00<00:47, 15.24it/s]ROC AUC: 0.6249341932087391\n",
            "Accuracy: 0.5798898071625345\n",
            "100%|██████████| 726/726 [00:52<00:00, 13.74it/s]\n",
            "  0%|          | 2/726 [00:00<00:46, 15.70it/s]ROC AUC: 0.6609963148196895\n",
            "Accuracy: 0.6322314049586777\n",
            "100%|██████████| 726/726 [00:52<00:00, 13.73it/s]\n",
            "  0%|          | 2/726 [00:00<00:50, 14.23it/s]ROC AUC: 0.6638095551460912\n",
            "Accuracy: 0.6460055096418733\n",
            "100%|██████████| 726/726 [00:55<00:00, 13.17it/s]\n",
            "  0%|          | 2/726 [00:00<00:58, 12.31it/s]ROC AUC: 0.7104254409055015\n",
            "Accuracy: 0.6721763085399449\n",
            "100%|██████████| 726/726 [00:52<00:00, 13.72it/s]\n",
            "  0%|          | 2/726 [00:00<00:51, 14.06it/s]ROC AUC: 0.7222788891813635\n",
            "Accuracy: 0.6914600550964187\n",
            " 17%|█▋        | 120/726 [00:09<00:48, 12.40it/s]\n"
          ]
        },
        {
          "output_type": "error",
          "ename": "KeyboardInterrupt",
          "evalue": "",
          "traceback": [
            "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
            "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
            "\u001b[0;32m<ipython-input-11-73d2b0520db2>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     19\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     20\u001b[0m         \u001b[0mmodel\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mxgb\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mXGBClassifier\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 21\u001b[0;31m         \u001b[0mmodel\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mX_train\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0my_train\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     22\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     23\u001b[0m         \u001b[0mlabel\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0my_test\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/xgboost/sklearn.py\u001b[0m in \u001b[0;36mfit\u001b[0;34m(self, X, y, sample_weight, base_margin, eval_set, eval_metric, early_stopping_rounds, verbose, xgb_model, sample_weight_eval_set, callbacks)\u001b[0m\n\u001b[1;32m    822\u001b[0m                               \u001b[0mevals_result\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mevals_result\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mobj\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfeval\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfeval\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    823\u001b[0m                               \u001b[0mverbose_eval\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mverbose\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mxgb_model\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mxgb_model\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 824\u001b[0;31m                               callbacks=callbacks)\n\u001b[0m\u001b[1;32m    825\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    826\u001b[0m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mobjective\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mxgb_options\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"objective\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/xgboost/training.py\u001b[0m in \u001b[0;36mtrain\u001b[0;34m(params, dtrain, num_boost_round, evals, obj, feval, maximize, early_stopping_rounds, evals_result, verbose_eval, xgb_model, callbacks)\u001b[0m\n\u001b[1;32m    210\u001b[0m                            \u001b[0mevals\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mevals\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    211\u001b[0m                            \u001b[0mobj\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfeval\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfeval\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 212\u001b[0;31m                            xgb_model=xgb_model, callbacks=callbacks)\n\u001b[0m\u001b[1;32m    213\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    214\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/xgboost/training.py\u001b[0m in \u001b[0;36m_train_internal\u001b[0;34m(params, dtrain, num_boost_round, evals, obj, feval, xgb_model, callbacks)\u001b[0m\n\u001b[1;32m     73\u001b[0m         \u001b[0;31m# Skip the first update if it is a recovery step.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     74\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mversion\u001b[0m \u001b[0;34m%\u001b[0m \u001b[0;36m2\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 75\u001b[0;31m             \u001b[0mbst\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdtrain\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mobj\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     76\u001b[0m             \u001b[0mbst\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msave_rabit_checkpoint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     77\u001b[0m             \u001b[0mversion\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;32m~/opt/anaconda3/lib/python3.7/site-packages/xgboost/core.py\u001b[0m in \u001b[0;36mupdate\u001b[0;34m(self, dtrain, iteration, fobj)\u001b[0m\n\u001b[1;32m   1367\u001b[0m             _check_call(_LIB.XGBoosterUpdateOneIter(self.handle,\n\u001b[1;32m   1368\u001b[0m                                                     \u001b[0mctypes\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mc_int\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0miteration\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1369\u001b[0;31m                                                     dtrain.handle))\n\u001b[0m\u001b[1;32m   1370\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1371\u001b[0m             \u001b[0mpred\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpredict\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdtrain\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_margin\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtraining\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
            "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
          ]
        }
      ],
      "source": [
        "for feature_idx in range(1, len(top_feature_list)):\n",
        "    feature_list = top_feature_list[:feature_idx]\n",
        "\n",
        "    X = data[feature_list].to_numpy()\n",
        "    y = targets.to_numpy()\n",
        "\n",
        "    labels = []\n",
        "    predictions = []\n",
        "    probs = []\n",
        "\n",
        "    loo = LeaveOneOut()\n",
        "\n",
        "    for train_index, test_index in tqdm(loo.split(X), total=len(X)):\n",
        "        X_train, X_test = X[train_index], X[test_index]\n",
        "        y_train, y_test = y[train_index], y[test_index]\n",
        "\n",
        "        smote = SVMSMOTE()\n",
        "        X_train, y_train = smote.fit_resample(X_train, y_train)\n",
        "\n",
        "        model = xgb.XGBClassifier()\n",
        "        model.fit(X_train, y_train)\n",
        "\n",
        "        label = y_test\n",
        "        prediction = model.predict(X_test)\n",
        "        prob = model.predict_proba(X_test)\n",
        "\n",
        "        labels.append(label)\n",
        "        predictions.append(prediction)\n",
        "        probs.append(prob)\n",
        "    \n",
        "    predictions = np.squeeze(predictions)\n",
        "    probs = np.squeeze(probs)\n",
        "    labels = np.squeeze(labels)\n",
        "\n",
        "    print(\"ROC AUC: {}\".format(roc_auc_score(labels, probs[:, 1])))\n",
        "    print(\"Accuracy: {}\".format(accuracy_score(labels, predictions)))\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {},
      "outputs": [],
      "source": []
    }
  ],
  "metadata": {
    "kernelspec": {
      "name": "Python 3.7.4 64-bit ('base': conda)",
      "display_name": "Python 3.7.4 64-bit ('base': conda)",
      "metadata": {
        "interpreter": {
          "hash": "26988ac5594065e7d06ba0f9be3ad2b1546f5318b96addfc651948b42555f148"
        }
      }
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.7.4-final"
    },
    "colab": {
      "name": "PARKAnalysis.ipynb",
      "provenance": [],
      "collapsed_sections": []
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
